Subgraph Federated Learning via Spectral Methods

We consider the problem of federated learning (FL) with graph-structured data distributed across multiple clients. In particular, we address the prevalent scenario of interconnected subgraphs, where interconnections between clients significantly influence the learning process. Existing approaches suffer from critical limitations, either requiring the exchange of sensitive node embeddings, thereby posing privacy risks, or relying on computationally-intensive steps, which hinders scalability. To tackle these challenges, we propose FedLap, a novel framework that leverages global structure information via Laplacian smoothing in the spectral domain to effectively capture inter-node dependencies while ensuring privacy and scalability. We provide a formal analysis of the privacy of FedLap, demonstrating that it preserves privacy. Notably, FedLap is the first subgraph FL scheme with strong privacy guarantees. Extensive experiments on benchmark datasets demonstrate that FedLap achieves competitive or superior utility compared to existing techniques.

==> Figures/scripts/fedlap_image_script.py <==
import numpy as np
import networkx as nx
import matplotlib.pyplot as plt
import os
from matplotlib.colors import ListedColormap
import matplotlib.patches as patches

# Define custom colormap: 0 -> white, 1 -> blue
custom_cmap = ListedColormap(['white', 'blue'])

# Set random seed for reproducibility
np.random.seed(0)

# Step 1: Define SBM parameters
sizes = [10, 8, 7]       # Three communities
p_intra = 0.8            # Probability of edges within communities
p_inter = 0.1            # Probability of edges between communities

# Define the block probability matrix
probs = [
    [p_intra, p_inter, p_inter],
    [p_inter, p_intra, p_inter],
    [p_inter, p_inter, p_intra]
]

# Create the SBM graph
G = nx.stochastic_block_model(sizes, probs, seed=0)

# Step 2: Get the adjacency matrix
A = nx.adjacency_matrix(G).todense()
A = np.array(A)

# Step 3: Compute eigenvalues and eigenvectors
eigvals, eigvecs = np.linalg.eigh(A)

# Step 4: Sort eigenvalues and eigenvectors in descending order
idx = np.argsort(eigvals)[::-1]
eigvals = eigvals[idx]
eigvecs = eigvecs[:, idx]

# Step 5: Function to reconstruct adjacency matrix from top-k eigenvectors
def reconstruct_adjacency(eigvals, eigvecs, k):
    V_k = eigvecs[:, :k]
    L_k = np.diag(eigvals[:k])
    return V_k @ L_k @ V_k.T

# Step 6: Set up output directory
output_dir = "./reconstructed_matrices"
os.makedirs(output_dir, exist_ok=True)

# Step 7: Plot and save original adjacency matrix
plt.figure(figsize=(4, 4))
plt.imshow(A, cmap='coolwarm')
plt.title("Original Adjacency Matrix")
plt.axis('off')
plt.tight_layout()
plt.savefig(f"{output_dir}/adjacency_original.png")
plt.close()

# Step 8: Reconstruct, binarize and save images
threshold = 0.5
for k in range(1, 11):
    A_k = reconstruct_adjacency(eigvals, eigvecs, k)
    A_k_bin = (A_k > threshold).astype(int)

    plt.figure(figsize=(4, 4))
    plt.imshow(A_k_bin, cmap='coolwarm')
    plt.axis('off')
    plt.tight_layout()
    plt.savefig(f"{output_dir}/adjacency_reconstructed_k{k}.png")
    plt.close()

print(f"Saved all images in the folder: {output_dir}")

# Community-aware layout
def community_layout(G, communities, scale=1.4, intra_k=0.5):
    """Position communities in a circle and nodes within using spring_layout."""
    num_communities = len(communities)
    angle_step = 2 * np.pi / num_communities
    community_centers = {
        i: np.array([np.cos(i * angle_step), np.sin(i * angle_step)]) * scale
        for i in range(num_communities)
    }

    pos = {}
    for i, nodes in communities.items():
        subgraph = G.subgraph(nodes)
        local_pos = nx.spring_layout(subgraph, seed=42, k=intra_k)
        center = community_centers[i]
        for n in nodes:
            pos[n] = local_pos[n] + center
    return pos

# Group node indices by community
communities = {}
start = 0
for i, size in enumerate(sizes):
    communities[i] = list(range(start, start + size))
    start += size

# Get spaced layout
pos = community_layout(G, communities)

# Draw graph with community circles
plt.figure(figsize=(8, 8))
ax = plt.gca()
nx.draw_networkx_edges(G, pos=pos, edge_color='gray', ax=ax)
nx.draw_networkx_labels(G, pos=pos, ax=ax)
node_colors = []
for i, size in enumerate(sizes):
    node_colors.extend([i] * size)
nx.draw_networkx_nodes(G, pos=pos, node_color=node_colors, cmap=plt.cm.Set2, node_size=500, ax=ax)
for i, nodes in communities.items():
    coords = np.array([pos[n] for n in nodes])
    center = coords.mean(axis=0)
    radius = np.linalg.norm(coords - center, axis=1).max() + 0.1
    circle = patches.Circle(center, radius=radius, alpha=0.2, color=plt.cm.Set2(i))
    ax.add_patch(circle)
plt.axis('off')
plt.tight_layout()
plt.savefig(f"{output_dir}/graph_community_spaced_circles.png")
plt.close()

# Client-specific progressive eigenvector plots with fixed width
k = 3  # Total number of top eigenvectors
top_eigenvecs = eigvecs[:, :k]

evec_outdir = os.path.join(output_dir, "client_eigenvectors_progressive_fixed")
os.makedirs(evec_outdir, exist_ok=True)

# Create colormap with black for masked entries
cmap = plt.cm.viridis.copy()
cmap.set_bad(color='black')

for num_vecs in range(1, k + 1):  # Progressive steps
    for client_id, nodes in communities.items():
        masked_matrix = np.full((A.shape[0], k), np.nan)  # full width = k
        masked_matrix[nodes, :num_vecs] = top_eigenvecs[nodes, :num_vecs]

        plt.figure(figsize=(6, 6))
        plt.imshow(masked_matrix, aspect='auto', cmap=cmap, interpolation='none')
        plt.xticks([])
        plt.yticks([])
        plt.tight_layout()
        plt.savefig(f"{evec_outdir}/client_{client_id + 1}_top_{num_vecs}.png",bbox_inches='tight', pad_inches=0)
        plt.close()


